Local gluing classification and bulk-locked clock rings for $\mathbb{Z}_N$ models on a Klein bottle

We classify local reflection gluings of the $\mathbb{Z}_N$ plaquette model on lattice Klein bottles and solve the obstructed literal seam. Within the monomial far-corner ansatz, all commuting gluings form a family labelled by a unit $u$ of $\mathbb{Z}_N$. They exist for every $N$ at even seam length and, at odd length, exactly when $-1$ is a square modulo $N$. We determine the anyon transport, including exchange seams with $P^2=C$ for charge conjugation $C$, and the relation phases that distinguish an unfrustrated code from a commuting but frustrated Hamiltonian. For the literal gluing, the $2L_x$ noncommuting plaquettes form self-dual clock rings whose sectors are locked by the bulk. This gives an exact reduction of the spectrum to clock-ring spectra, closed-form ring ground energies for $N=2,4$, and a closed-form ground-state degeneracy. We further determine twisted-coefficient homology on the stated surface domains and compare it with logical modules on registered lattice grids; composite dimensions need not give squares of cyclic groups. Dressed-isometry gates and monodromy are reported with their finite-grid scope. Finally, the qudit Gottesman--Knill theorem bounds the computational interpretation: Clifford deformations and Weyl measurements with stabilizer inputs and no external magic states cannot supply a non-stabilizer resource. Charge-conjugation measurements that do supply such states lie outside this operation model. The new results concern explicit seam classification, phase-sensitive consistency and bulk-locked spectra, not a new general no-go theorem or a universal computing architecture.

==> anc/README.txt <==
Paper E supporting code and data

Extract paperE_reproducibility_v0.6.zip and read its README.txt. It contains the five original sealed E-0--E-4 input/code/result sets and standard-library verification scripts. The sealed scientific files are unchanged; historical status text must be read with the corrections and evidence scope in the article.

Quick verification from the extracted directory:
  python3 verify_bundle.py
  python3 E_campaign/paper/check_numbers.py
  python3 E_campaign/paper/verify_v02.py

These checks verify the saved evidence and existing post-hoc identities. They do not rerun all large scientific computations or constitute independent human proof review.

